Quantification of Captopril using Ultra High Performance Liquid Chromatography

We develop an efficient, sensitive, accurate, cost effective, and greener liquid chromatography method for the determination of a quantification method concerning Captopril in pharmaceutical dosage forms by using ultra high performance liquid chromatography (UHPLC) equipment. Satisfactory resolution was able to be achieved using a Water Aquity UHPLC BEH C18 1.7 $\mu$m $\times$ 2.1 mm $\times$ 50 mm column and an isocratic mobile phase composition of Methanol, Milli-Q water and Trifluoroacetic acid in the ratio of 55:45:0.05 v/v/v respectively at a flow rate of 0.1mL/min and a wavelength detection of 220nm. The retention time for Captopril was found to be 1.744 minutes while for Captopril disulfide it was found to be 2.657 minutes. The method was validated based on the ICH and USP guidelines.

==> Untitled-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48419,       1193]
NotebookOptionsPosition[     47019,       1160]
NotebookOutlinePosition[     47392,       1176]
CellTagsIndexPosition[     47349,       1173]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"BarChart", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "88.83", ",", "1.33", ",", "19.85", ",", " ", "54.7", ",", " ", "0.94", 
      ",", " ", "5.53"}], "}"}], "}"}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{"BarSpacing", "\[Rule]", "Medium"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Oxidation\>\"", ",", "\"\<Acidic\>\"", ",", "\"\<Basic\>\"", ",", 
        "\"\<UV\>\"", ",", "\"\<Thermal\>\"", ",", "\"\<Light\>\""}], "}"}], 
      ",", "Below", ",", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{"-", "45"}], " ", "Degree"}]}], "]"}], "&"}]}], "]"}]}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"LabelStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"HoldForm", "[", 
       RowBox[{"CPT", " ", "Degradation", " ", "%"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"LabelingFunction", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{"#", ",", 
          RowBox[{"0.5", " ", "Pi"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#1", ">", "100"}], ",", "Center", ",", "Above"}], "]"}]}], 
       "]"}], "&"}], ")"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
   RowBox[{"Frame", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"False", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", "\"\<CPT Degradation %\>\"", ",", "Black"}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<iuhscuhes\>\"", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.8340447369705753`*^9, 3.8340449227945566`*^9}, {
  3.8340449792738466`*^9, 3.8340451104546585`*^9}, {3.8340452495482435`*^9, 
  3.8340453702126904`*^9}, {3.8340454202145424`*^9, 3.8340454768426423`*^9}, {
  3.8340455161807146`*^9, 3.834045548314064*^9}, {3.8340455797403917`*^9, 
  3.8340455925328627`*^9}, {3.8340456494253063`*^9, 3.834045672218396*^9}, {
  3.8340457478001227`*^9, 3.834045783209916*^9}, {3.8340458627760177`*^9, 
  3.8340458667158513`*^9}, {3.834045938165164*^9, 3.834045973734739*^9}, {
  3.834046804271904*^9, 3.8340468051552525`*^9}, {3.834143688011471*^9, 
  3.8341436941932306`*^9}, {3.8341437537925987`*^9, 3.8341438852719326`*^9}, {
  3.8341439313410463`*^9, 3.8341439320222273`*^9}, {3.8341443170542717`*^9, 
  3.8341443564646583`*^9}, {3.8341444312887278`*^9, 3.834144445293461*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"8e6015a9-db5c-4aa8-8919-98adf3c0e02f"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.5640000000000002, 0.}, {6.48, 0.}}]}, {{}, {{}, {{}, {
       {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.6800000000000002, 0.}, {1.4800000000000002`, 
            88.83}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{67.45105728565935, 201.01696960055153`}, {-323., 
           296.7239576936945}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.9965728, 0.58382944, 0.22525344], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.6800000000000002`, 0.}, {2.4800000000000004`, 
            1.33}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{233.40844767927456`, 366.9743599941668}, {
           286.65716872901345`, 296.7239576936945}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.8704000000000001, 0.50272, 0.2], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.6800000000000006`, 0.}, {3.4800000000000004`, 
            19.85}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{399.3658380728898, 532.9317503877819}, {
           157.6188742734554, 296.7239576936945}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002], 
        EdgeForm[{Opacity[0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.6800000000000006`, 0.}, {4.48, 54.7}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{565.323228466505, 
           698.8891407813971}, {-85.19886664318602, 296.7239576936945}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.64020864, 0.49888000000000005`, 0.74416944], EdgeForm[{
        Opacity[0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.680000000000001, 0.}, {5.48, 0.94}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{731.2806188601203, 864.8465311750124}, {
           289.37449782391997`, 296.7239576936945}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.680000000000001, 0.}, {6.48, 5.53}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{897.2380092537353, 1030.8039215686274`}, {
           257.3936246300207, 296.7239576936946}}],
         "DelayedMouseEffectStyle"]}}}, {}, {}}, {}, {}}, {}, {InsetBox[
     StyleBox[
      RotationBox["\<\"Oxidation\"\>",
       BoxRotation->-0.7853981633974483],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {1.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["88.83`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, 4}, {1.08, 88.83}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      RotationBox["\<\"Acidic\"\>",
       BoxRotation->-0.7853981633974483],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {2.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["1.33`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, 4}, {2.08, 1.33}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      RotationBox["\<\"Basic\"\>",
       BoxRotation->-0.7853981633974483],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {3.0800000000000005, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["19.85`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, 4}, {3.0800000000000005, 19.85}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      RotationBox["\<\"UV\"\>",
       BoxRotation->-0.7853981633974483],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {4.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["54.7`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, 4}, {4.08, 54.7}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      RotationBox["\<\"Thermal\"\>",
       BoxRotation->-0.7853981633974483],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {5.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["0.94`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, 4}, {5.08, 0.94}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      RotationBox["\<\"Light\"\>",
       BoxRotation->-0.7853981633974483],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {6.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["5.53`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, 4}, {6.08, 5.53}], 
     ImageScaled[{0.5, 0}]]}, {}, {}, 
   StyleBox[
    StyleBox[{
      {GrayLevel[0], Thickness[Tiny], 
       LineBox[{{0.5640000000000002, 0.}, {6.59832, 0.}}], 
       StyleBox[{}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {GrayLevel[0], Thickness[Tiny], 
         LineBox[{{0.6800000000000002, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.6800000000000002, 0.}]}],
          LineBox[{{6.48, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {6.48, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}}}, 
        StyleBox[{}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, 
    FormBox[
     TagBox[
      RowBox[{"CPT", " ", "Degradation", " ", "%"}], HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0.5640000000000002, 0.},
  AxesStyle->GrayLevel[0],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{False, True, False, False},
  FrameLabel->{{
     FormBox["\"CPT Degradation %\"", TraditionalForm], None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {2.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      3.0800000000000005`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {4.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {5.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {6.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}}, {{1.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {2.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      3.0800000000000005`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {4.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {5.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {6.08, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{657., Automatic},
  LabelStyle->GrayLevel[0],
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{None, None}, {None, None}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{{3.8340457589512815`*^9, 3.8340457840733213`*^9}, 
   3.834045867660928*^9, {3.834045948055937*^9, 3.834045974457697*^9}, 
   3.834046805752247*^9, 3.834143696024068*^9, {3.834143756812631*^9, 
   3.834143885628639*^9}, 3.834143933757903*^9, {3.834144321592128*^9, 
   3.834144357255166*^9}, 3.8341444464360266`*^9},
 CellLabel->"Out[25]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"d1838f7b-0032-4f0e-9356-ab604774c0a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image1.png\>\"", ",", "%25", ",", "\"\<PNG\>\""}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[26]:=",ExpressionUUID->"b93eeef5-81f9-448c-8e73-5d062f2f7e31"],

Cell[BoxData["\<\"C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image1.png\"\>"], "Output",
 CellChangeTimes->{3.834144517227332*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8223c763-dc8c-476f-9b7f-6eab3cb6f500"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"BarChart", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "88.83`", ",", "1.33`", ",", "19.85`", ",", "54.7`", ",", "0.94`", ",",
         "5.53`"}], "}"}], "}"}], ",", 
     RowBox[{"BarSpacing", "\[Rule]", "Medium"}], ",", 
     RowBox[{"ChartLabels", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<Oxidation\>\"", ",", "\"\<Acidic\>\"", ",", "\"\<Basic\>\"", 
          ",", "\"\<UV\>\"", ",", "\"\<Thermal\>\"", ",", "\"\<Light\>\""}], 
         "}"}], ",", "Below", ",", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{"#1", ",", 
           RowBox[{
            RowBox[{"-", "45"}], " ", "\[Degree]"}]}], "]"}], "&"}]}], 
       "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<A\>\"", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "None"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "Large", "]"}]}]}], "]"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"HoldForm", "[", 
       RowBox[{"CPT", " ", "Degradation", " ", "%"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"None", ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"None", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"GrayLevel", "[", "0", "]"}], "}"}]}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[66]:=",ExpressionUUID->"ae383438-7d51-41cf-9d48-beea9ddf96cb"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.5640000000000002, 0.}, {6.48, 0.}}]}, {{}, {{}, {{}, {
       {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.6800000000000002, 0.}, {1.4800000000000002`, 
               88.83}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{78.6191017583504, 
              145.06807940214628`}, {-163.8603989125984, 
              133.41618131307186`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 88.83]& ,
           TagBoxNote->"88.83"],
          StyleBox["88.83`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[88.83, {}], "Tooltip"]& ]}, 
       {RGBColor[0.9965728, 0.58382944, 0.22525344], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.6800000000000002`, 0.}, {2.4800000000000004`, 
               1.33}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{160.68032381309524`, 227.12930145689114`}, {
              128.1772096627269, 133.41618131307186`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 1.33]& ,
           TagBoxNote->"1.33"],
          StyleBox["1.33`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[1.33, {}], "Tooltip"]& ]}, 
       {RGBColor[0.8704000000000001, 0.50272, 0.2], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.6800000000000006`, 0.}, {3.4800000000000004`, 
               19.85}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{242.7415458678401, 309.1905235116359}, {
              66.36536382484091, 133.41618131307186`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 19.85]& ,
           TagBoxNote->"19.85"],
          StyleBox["19.85`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[19.85, {}], "Tooltip"]& ]}, 
       {RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002], 
        EdgeForm[{Opacity[0.6579999999999999], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.6800000000000006`, 0.}, {4.48, 54.7}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{324.80276792258496`, 
              391.2517455663809}, {-49.949043704874384`, 
              133.41618131307186`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 54.7]& ,
           TagBoxNote->"54.7"],
          StyleBox["54.7`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[54.7, {}], "Tooltip"]& ]}, 
       {RGBColor[0.64020864, 0.49888000000000005`, 0.74416944], EdgeForm[{
        Opacity[0.6579999999999999], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.680000000000001, 0.}, {5.48, 0.94}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{406.86398997732977`, 473.3129676211257}, {
              129.4788630038055, 133.41618131307186`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.94]& ,
           TagBoxNote->"0.94"],
          StyleBox["0.94`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.94, {}], "Tooltip"]& ]}, 
       {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.680000000000001, 0.}, {6.48, 5.53}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{488.92521203207457`, 555.3741896758704}, {
              114.1594044511113, 133.41618131307186`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 5.53]& ,
           TagBoxNote->"5.53"],
          StyleBox["5.53`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[5.53, {}], "Tooltip"]& ]}}}, {}, {}}, {}, {}}, {}, {InsetBox[
     RotationBox["\<\"Oxidation\"\>",
      BoxRotation->-0.7853981633974483], Offset[{0, -4}, {1.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     RotationBox["\<\"Acidic\"\>",
      BoxRotation->-0.7853981633974483], Offset[{0, -4}, {2.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     RotationBox["\<\"Basic\"\>",
      BoxRotation->-0.7853981633974483], 
     Offset[{0, -4}, {3.0800000000000005, 0.}], ImageScaled[{0.5, 1}]], 
    InsetBox[
     RotationBox["\<\"UV\"\>",
      BoxRotation->-0.7853981633974483], Offset[{0, -4}, {4.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     RotationBox["\<\"Thermal\"\>",
      BoxRotation->-0.7853981633974483], Offset[{0, -4}, {5.08, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     RotationBox["\<\"Light\"\>",
      BoxRotation->-0.7853981633974483], Offset[{0, -4}, {6.08, 0.}], 
     ImageScaled[{0.5, 1}]]}, {}, {}, 
   StyleBox[{
     {Thickness[Tiny], LineBox[{{0.5640000000000002, 0.}, {6.59832, 0.}}], 
      StyleBox[{}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {Thickness[Tiny], 
        LineBox[{{0.6800000000000002, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.6800000000000002, 0.}]}], 
        LineBox[{{6.48, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {6.48, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}}}, 
       StyleBox[{}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{None, 
    FormBox[
     TagBox[
      RowBox[{"CPT", " ", "Degradation", " ", "%"}], HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0.5640000000000002, 0.},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->None,
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{
    GrayLevel[0]},
  PlotLabel->None,
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.834046822593781*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"d99f620e-f28b-4adf-a1b8-ad1c41e50b68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image1.png\>\"", ",", "%66", ",", "\"\<PNG\>\""}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[67]:=",ExpressionUUID->"806103dd-d9f6-4bfe-8baa-4e2c7cae6c0c"],

Cell[BoxData["\<\"C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image1.png\"\>"], "Output",
 CellChangeTimes->{3.8340468649465046`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"02ad4870-940b-4d3c-a5c3-f53f67e1e2df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "88.83", ",", "1.33", ",", "19.85", ",", " ", "54.7", ",", " ", "0.94", 
      ",", " ", "5.53"}], "}"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"Rotate", "[", 
       RowBox[{"\"\<Value\>\"", ",", 
        RowBox[{"90", " ", "Degree"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<Oxidation\>\"", ",", "\"\<Acidic\>\"", ",", "\"\<Basic\>\"", 
          ",", "\"\<UV\>\"", ",", "\"\<Thermal\>\"", ",", "\"\<Light\>\""}], 
         "}"}], ",", "Below", ",", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"-", "45"}], " ", "Degree"}]}], "]"}], "&"}]}], "]"}], 
      ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", "Above"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"LabelingFunction", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{"#", ",", 
          RowBox[{"0.5", " ", "Pi"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#1", ">", "0.5"}], ",", "Center", ",", "Above"}], "]"}]}], 
       "]"}], "&"}], ")"}]}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
   RowBox[{"Frame", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"False", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", "\"\<y-Axis\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8340466068484297`*^9, 3.8340466561895714`*^9}, 
   3.83404669313253*^9, {3.834046726566411*^9, 3.834046781807471*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"c0b8b099-c4b9-48f0-a5a9-944896849929"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.6259431900946831, 0.}, {6.64639475600874, 
     0.}}]}, {{}, {{}, {{}, {
       {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.7439912600145666, 0.}, {1.64639475600874, 88.83}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{72.0954248366013, 
           255.56096884295016`}, {-409.0000000000001, 360.0409693756693}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.9965728, 0.58382944, 0.22525344], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.7439912600145666`, 0.}, {2.64639475600874, 1.33}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{274.5165644013447, 457.9821084076936}, {
           347.73854351425257`, 360.04096937566925`}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.8704000000000001, 0.50272, 0.2], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.7439912600145666`, 0.}, {3.64639475600874, 19.85}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{476.93770396608807`, 660.4032479724369}, {
           187.5694255041502, 360.0409693756693}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002], 
        EdgeForm[{Opacity[0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.7439912600145666`, 0.}, {4.64639475600874, 54.7}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{679.3588435308313, 
           862.8243875371802}, {-113.82872582695501`, 360.0409693756693}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.64020864, 0.49888000000000005`, 0.74416944], EdgeForm[{
        Opacity[0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.743991260014567, 0.}, {5.64639475600874, 0.94}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{881.7799830955746, 1065.2455271019237`}, {
           351.11143530820175`, 360.04096937566936`}}],
         "DelayedMouseEffectStyle"]}, 
       {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[
        0.6579999999999999], Thickness[Small]}], 
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.743991260014567, 0.}, {6.64639475600874, 5.53}, 
            "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{1084.2011226603179`, 1267.6666666666667`}, {
           311.41509342556833`, 360.04096937566936`}}],
         "DelayedMouseEffectStyle"]}}}, {}, {}}, {}, {}}, {}, {
    InsetBox["\<\"\"\>", Offset[{0, 4}, {1.1951930080116533, 88.83}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     RotationBox["88.83`",
      BoxRotation->1.5707963267948966`], {1.1951930080116533, 44.415}, 
     ImageScaled[{0.5, 0.5}]], 
    InsetBox["\<\"\"\>", Offset[{0, 4}, {2.1951930080116533, 1.33}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     RotationBox["1.33`",
      BoxRotation->1.5707963267948966`], {2.1951930080116533, 0.665}, 
     ImageScaled[{0.5, 0.5}]], 
    InsetBox["\<\"\"\>", Offset[{0, 4}, {3.1951930080116533, 19.85}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     RotationBox["19.85`",
      BoxRotation->1.5707963267948966`], {3.1951930080116533, 9.925}, 
     ImageScaled[{0.5, 0.5}]], 
    InsetBox["\<\"\"\>", Offset[{0, 4}, {4.195193008011653, 54.7}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     RotationBox["54.7`",
      BoxRotation->1.5707963267948966`], {4.195193008011653, 27.35}, 
     ImageScaled[{0.5, 0.5}]], 
    InsetBox["\<\"\"\>", Offset[{0, 4}, {5.195193008011653, 0.94}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     RotationBox["0.94`",
      BoxRotation->1.5707963267948966`], {5.195193008011653, 0.47}, 
     ImageScaled[{0.5, 0.5}]], 
    InsetBox["\<\"\"\>", Offset[{0, 4}, {6.195193008011653, 5.53}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     RotationBox["5.53`",
      BoxRotation->1.5707963267948966`], {6.195193008011653, 2.765}, 
     ImageScaled[{0.5, 0.5}]], InsetBox[
     RotationBox["\<\"Oxidation\"\>",
      BoxRotation->-0.7853981633974483], 
     Offset[{0, -4}, {3.6951930080116533, 0.}], 
     ImageScaled[{0.5, 1}]]}, {}, {}, 
   StyleBox[{
     {Thickness[Tiny], 
      LineBox[{{0.6259431900946831, 0.}, {6.766803787327021, 0.}}], 
      StyleBox[{}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {Thickness[Tiny], 
        LineBox[{{0.7439912600145666, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.7439912600145666, 0.}]}], 
        LineBox[{{6.64639475600874, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {6.64639475600874, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}}}, 
       StyleBox[{}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, 
    FormBox[
     RotationBox["\"Value\"", BoxRotation -> 1.5707963267948966`], 
     TraditionalForm]},
  AxesOrigin->{0.6259431900946831, 0.},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{False, True, False, False},
  FrameLabel->{{
     FormBox["\"y-Axis\"", TraditionalForm], None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.1951930080116533`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      2.1951930080116533`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      3.1951930080116533`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      4.195193008011653, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      5.195193008011653, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      6.195193008011653, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}}, {{
      1.1951930080116533`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      2.1951930080116533`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      3.1951930080116533`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      4.195193008011653, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      5.195193008011653, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      6.195193008011653, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{808., Automatic},
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{None, None}, {None, None}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{{3.8340466077583375`*^9, 3.8340466568602285`*^9}, 
   3.834046694740929*^9, {3.834046728047739*^9, 3.8340467823603415`*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"4cb40dd6-80f3-4732-8fac-ca77645eeee4"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.6 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3291, 74, 346, "Input",ExpressionUUID->"8e6015a9-db5c-4aa8-8919-98adf3c0e02f"],
Cell[3874, 98, 20383, 450, 760, 11217, 300, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"d1838f7b-0032-4f0e-9356-ab604774c0a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24294, 553, 288, 7, 45, "Input",ExpressionUUID->"b93eeef5-81f9-448c-8e73-5d062f2f7e31"],
Cell[24585, 562, 227, 3, 108, "Output",ExpressionUUID->"8223c763-dc8c-476f-9b7f-6eab3cb6f500"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24849, 570, 1917, 52, 136, "Input",ExpressionUUID->"ae383438-7d51-41cf-9d48-beea9ddf96cb"],
Cell[26769, 624, 8533, 227, 432, "Output",ExpressionUUID->"d99f620e-f28b-4adf-a1b8-ad1c41e50b68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35339, 856, 288, 7, 45, "Input",ExpressionUUID->"806103dd-d9f6-4bfe-8baa-4e2c7cae6c0c"],
Cell[35630, 865, 229, 3, 51, "Output",ExpressionUUID->"02ad4870-940b-4d3c-a5c3-f53f67e1e2df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35896, 873, 2175, 59, 136, "Input",ExpressionUUID->"c0b8b099-c4b9-48f0-a5a9-944896849929"],
Cell[38074, 934, 8929, 223, 885, "Output",ExpressionUUID->"4cb40dd6-80f3-4732-8fac-ca77645eeee4"]
}, Open  ]]
}
]
*)



==> Untitled-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25980,        654]
NotebookOptionsPosition[     24563,        622]
NotebookOutlinePosition[     24939,        638]
CellTagsIndexPosition[     24896,        635]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0508683", ",", " ", "0.250688"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1017366", ",", " ", "0.506711"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1526050", ",", " ", "0.750509"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2034733", ",", " ", "0.998702"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2543416", ",", " ", "1.239609"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"line", "=", 
  RowBox[{"Fit", "[", 
   RowBox[{"data", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "x"}], "}"}], ",", "x"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"DesignMatrix", "[", 
  RowBox[{"data", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "x"}], "}"}], ",", "x"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Labeled", "[", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{"data", ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", " ", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", "line", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", " ", 
          RowBox[{"Thickness", "[", "0.00001", "]"}]}], "}"}]}]}], "]"}]}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Concentration (mg/mL)\>\"", ",", 
     "\"\<Area --- UNITS??? --- x \!\(\*SuperscriptBox[\(10\), \
\(6\)]\)\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8341127698411036`*^9, 3.834112808997379*^9}, {
   3.834112934493604*^9, 3.8341129627566385`*^9}, {3.8341130166765757`*^9, 
   3.8341130437412453`*^9}, {3.834113122492428*^9, 3.8341133154082966`*^9}, {
   3.834113352752574*^9, 3.8341134181353846`*^9}, {3.83411350372427*^9, 
   3.834113526890425*^9}, {3.8341136448779607`*^9, 3.8341136542525897`*^9}, {
   3.834113685187456*^9, 3.8341137247102385`*^9}, {3.8341142397651663`*^9, 
   3.8341142591202774`*^9}, {3.8341142905051994`*^9, 3.834114346819278*^9}, {
   3.834114406793618*^9, 3.8341144187051897`*^9}, {3.834114477385474*^9, 
   3.8341145077736387`*^9}, 3.834114863551488*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"53dbaf4d-07c8-4e4a-a682-8e75fc85f457"],

Cell[BoxData[
 RowBox[{"0.00829404557864116`", "\[VeryThinSpace]", "+", 
  RowBox[{"4.855345163232955`", " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.834112767343956*^9, 3.834112809337*^9}, {
   3.8341129553665314`*^9, 3.834112963325636*^9}, 3.834113044350094*^9, 
   3.8341131382997007`*^9, {3.8341131689623504`*^9, 3.8341132033015776`*^9}, {
   3.834113236211838*^9, 3.8341133161122775`*^9}, {3.834113374729*^9, 
   3.8341134188146095`*^9}, {3.834113517599042*^9, 3.834113527413561*^9}, 
   3.834113657945942*^9, {3.8341136882891483`*^9, 3.8341137256230855`*^9}, 
   3.8341142596556826`*^9, {3.8341143038673444`*^9, 3.8341143472049074`*^9}, {
   3.8341144082864504`*^9, 3.834114419203958*^9}, {3.834114489674962*^9, 
   3.8341145082377176`*^9}, 3.8341148749695344`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"0ddba18b-dacb-428f-8ddf-4b8fd2350cf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.0508683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.1017366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.152605`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.2034733`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.2543416`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.834112767343956*^9, 3.834112809337*^9}, {
   3.8341129553665314`*^9, 3.834112963325636*^9}, 3.834113044350094*^9, 
   3.8341131382997007`*^9, {3.8341131689623504`*^9, 3.8341132033015776`*^9}, {
   3.834113236211838*^9, 3.8341133161122775`*^9}, {3.834113374729*^9, 
   3.8341134188146095`*^9}, {3.834113517599042*^9, 3.834113527413561*^9}, 
   3.834113657945942*^9, {3.8341136882891483`*^9, 3.8341137256230855`*^9}, 
   3.8341142596556826`*^9, {3.8341143038673444`*^9, 3.8341143472049074`*^9}, {
   3.8341144082864504`*^9, 3.834114419203958*^9}, {3.834114489674962*^9, 
   3.8341145082377176`*^9}, 3.834114874974389*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"56a15c96-6afb-4ad2-8064-a23f89813e55"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         PointBox[{{0.0508683, 0.250688}, {0.1017366, 0.506711}, {0.152605, 
          0.750509}, {0.2034733, 0.998702}, {0.2543416, 1.239609}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]]}, {}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]]}, {}}}, {{}, {}}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Thickness[0.00001]], 
          LineBox[CompressedData["
1:eJwVxX081HcAB3DPhOT81kpyTsl5ykPofhp9P1MrUcjj0iPloSVKroTJlCRT
lwzVS17oSUbDscmzE+XhDpeHjdFImmmvzC4O67b98X69DYMivYIV5OTk9vzn
/3MTglRsjsVtfYuQM0+XEkmLmLXbn7WP5J/tb7Bi8oistf4ii3WcCDulXyjU
Z5PcxnQDZdZ5kunIKhInFJJwJ+7JOYNUci66IsDxcBkRL4Zlvje4RcK0v644
5dFIVIfG2O8MioigVtCw8rqI5Lfnnf7DoJrUXjWZtlIdJaVPUofCLduJTs2H
hg7l9ySU9NyajhIT3wiGc0bdHImYMB3nl/5McnaNy2e7y4i64SX2KP2KpNiS
xNdNirim3WGWf2ScVIjWjxzJUkXQkE+DYucbsqB5cmi2VgOnn10KimRPEYzc
mNvQvQJlpzS9V+96R+JHjKtzhQzkx52YsvZ/T4KZnFbbEQpJeUt7/56eIaoT
GUk17SshJ36F2thZ8oh7QJhRsgrG0SExPmYS0uc3eJxbrYvXkmw/jboPpKY+
j7+rQA+uE199nXF6nlie0/Uw5evD/TXPnMlcIPlSufNf1hpgShCU+LxkkYTI
rymq7WbBktGvv+3wP8S59Nu63gFDqBNJ4PDsRxLLvF8U2LUOO98FzK3zlYO0
Ksvp7MB6DDYfkw+wkEeMHblVPmyEyisth1gSeXhx0ztDuzcgRJn7SihUQPQI
/2HBoDGORsVVat5WxIx6UoCfiA2rUHPh7kAlRK5V6bNpMoFIx0KD66AMW7+j
cxltpqgpTbpjoagCL++QmfBaM8TJm3l2/qqC6hjnm53PzKE+HOsSwVcF62Lf
kne7BSYeGGbmxathzFNrq0/dRmSa6CpV+y7D9A4W+5cWS/Buh7QFstThJTc4
OfjUCgGZB4Wak+o44LH+J5mvNea335fm1WugbNPO7r5Ba4xPOMc0p2iias7J
562XDQqcbPS6ApdjxNPwe6cBG5QkcxmhG7XATxuIFHltQorvUTdFiRaWORxf
JenYBPvh/KKUrhW4GDuZcdDDFjmmd0q63LTxOJeOVWi3xYXG9By3am1IfM7a
T7nbYY+e7/12IwYaEq6/DO6xw+cRbfsZqQxsvho3qu9mj7y1QUadEgZ6TX3q
V4vsYSR4mOW+Xwdri2Vqnq6bwdvYbNZbr4M3dy9z9ASbETKr1PPCjILYeMHB
dAcHQWV/sVKvU4jg4dGZRg7Ck7yXXG9QYEbVVX7XzAHXmz+geZNCp/cWwY8t
HFyRcK/xsiiYr7IbWXzOQamDdDE7l8LbXPYnl3o4kDbJ+h8UUwgs1krMHOOA
16uZ3tJGwad12L9SicbtwpNhl19QUHq0L3hAhUZhtHCbSweFitT+KKkajapP
eQsdQgqMPd3pTstpDAdQYeI+CiKxQPBsJQ32uO62sXEKLr89tuo3pmHNj2Xe
m6DwoZntNG9CY0vykDR4ksKDe/dc15jT2M3O/eH3KQqKYXeDD1nRiDrBYs7M
UGj688adNxwa8Y7fSMtnKZzq1ipS20IjefnYy2gJBYPytCozRxo5TwrT5ucp
JHCTeyJAoyBRKfTpAgVLf4VRnjON4r3BzvFLFIbpC9Pl22nw17Xqb/1IIW3N
kvTlDhr1s8ZSmYzCZ0sxqnMuNP4FdFExtA==
           "]]}, Annotation[#, "Charting`Private`Tag$22035#1"]& ]}}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0.046629272916666895`, 0}, 
     AxesStyle -> GrayLevel[0], DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.046629272916666895`, 0.2543416}, {0, 1.239609}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],
   "\"Concentration (mg/mL)\"",
   "\"Area --- UNITS??? --- x \\!\\(\\*SuperscriptBox[\\(10\\), \
\\(6\\)]\\)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], DefaultBaseStyle -> 
       "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"RotateLabel", "\[Rule]", "True"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.834112767343956*^9, 3.834112809337*^9}, {
   3.8341129553665314`*^9, 3.834112963325636*^9}, 3.834113044350094*^9, 
   3.8341131382997007`*^9, {3.8341131689623504`*^9, 3.8341132033015776`*^9}, {
   3.834113236211838*^9, 3.8341133161122775`*^9}, {3.834113374729*^9, 
   3.8341134188146095`*^9}, {3.834113517599042*^9, 3.834113527413561*^9}, 
   3.834113657945942*^9, {3.8341136882891483`*^9, 3.8341137256230855`*^9}, 
   3.8341142596556826`*^9, {3.8341143038673444`*^9, 3.8341143472049074`*^9}, {
   3.8341144082864504`*^9, 3.834114419203958*^9}, {3.834114489674962*^9, 
   3.8341145082377176`*^9}, 3.8341148750462294`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"252d68d6-786b-47a3-8c50-e25226a8aad6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8341140382049055`*^9, 3.834114039279002*^9}, {
  3.834114357432767*^9, 
  3.834114358053471*^9}},ExpressionUUID->"1760058c-5cab-4cdf-8f04-\
b092af44098b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4589.2"}], ",", " ", "4450.5", ",", " ", "1265.2", ",", 
     "2474.9", ",", 
     RowBox[{"-", "3601.4"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"BarChart", "[", "\[IndentingNewLine]", 
  RowBox[{"data2", ",", " ", "\[IndentingNewLine]", 
   RowBox[{"BarSpacing", "\[Rule]", "Medium"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<1\>\"", ",", "\"\<2\>\"", ",", "\"\<3\>\"", ",", "\"\<4\>\"", 
        ",", "\"\<5\>\""}], "}"}], ",", "Below", ",", 
      RowBox[{
       RowBox[{"Rotate", "[", 
        RowBox[{"#", ",", 
         RowBox[{"0", " ", "Degree"}]}], "]"}], "&"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"LabelStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Linearity levels\>\"", ",", 
      RowBox[{"Placed", "[", 
       RowBox[{"Below", ",", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{"#", ",", 
           RowBox[{"0", "  ", "Degree"}]}], "]"}], "&"}]}], "]"}]}], "}"}]}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"LabelingFunction", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{"#", ",", 
          RowBox[{"0.5", " ", "Pi"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#1", ">", "100000"}], ",", "Center", ",", "Center"}], 
         "]"}]}], "]"}], "&"}], ")"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"False", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",",
    "\[IndentingNewLine]", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", "\"\<Residuals\>\"", ",", "Black"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesStyle", "\[Rule]", "Black"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8341147995665402`*^9, 3.8341148816170807`*^9}, {
  3.8341149333485775`*^9, 3.83411497346568*^9}, {3.8341459418629584`*^9, 
  3.8341461026080647`*^9}, {3.8341461348166*^9, 3.8341463437197824`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"b3811708-f259-45e6-bf9f-6538c53b40a5"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{{0.5040000000000001, 0.}, {5.4, 0.}}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
     0.6649999999999999], Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
      0.6649999999999999], Thickness[Small]}], 
      TagBox[
       DynamicBox[{
         FEPrivate`If[
          CurrentValue["MouseOver"], 
          EdgeForm[{
            GrayLevel[0.5], 
            AbsoluteThickness[1.5], 
            Opacity[0.66]}], {}, {}], 
         RectangleBox[{0.6000000000000001, 0.}, {
          1.4000000000000001`, -4589.2}, "RoundingRadius" -> 0]},
        ImageSizeCache->{{76.16519607843138, 
         182.5668300653598}, {-17.80927914054979, 189.96642946931178`}}],
       "DelayedMouseEffectStyle"]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
      0.6649999999999999], Thickness[Small]}], 
      TagBox[
       DynamicBox[{
         FEPrivate`If[
          CurrentValue["MouseOver"], 
          EdgeForm[{
            GrayLevel[0.5], 
            AbsoluteThickness[1.5], 
            Opacity[0.66]}], {}, {}], 
         RectangleBox[{1.6, 0.}, {2.4000000000000004`, 4450.5}, 
          "RoundingRadius" -> 0]},
        ImageSizeCache->{{208.35473856209194`, 
         314.7563725490204}, {-218.67499999999998`, -17.159279140549767`}}],
       "DelayedMouseEffectStyle"]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
      0.6649999999999999], Thickness[Small]}], 
      TagBox[
       DynamicBox[{
         FEPrivate`If[
          CurrentValue["MouseOver"], 
          EdgeForm[{
            GrayLevel[0.5], 
            AbsoluteThickness[1.5], 
            Opacity[0.66]}], {}, {}], 
         RectangleBox[{2.6000000000000005`, 0.}, {3.4000000000000004`, 
          1265.2}, "RoundingRadius" -> 0]},
        ImageSizeCache->{{340.5442810457525, 
         446.9459150326809}, {-74.91192154733024, -17.15927914054977}}],
       "DelayedMouseEffectStyle"]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
      0.6649999999999999], Thickness[Small]}], 
      TagBox[
       DynamicBox[{
         FEPrivate`If[
          CurrentValue["MouseOver"], 
          EdgeForm[{
            GrayLevel[0.5], 
            AbsoluteThickness[1.5], 
            Opacity[0.66]}], {}, {}], 
         RectangleBox[{3.6000000000000005`, 0.}, {4.4, 2474.9}, 
          "RoundingRadius" -> 0]},
        ImageSizeCache->{{472.733823529413, 
         579.1354575163414}, {-129.5096661880846, -17.159279140549728`}}],
       "DelayedMouseEffectStyle"]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[
      0.6649999999999999], Thickness[Small]}], 
      TagBox[
       DynamicBox[{
         FEPrivate`If[
          CurrentValue["MouseOver"], 
          EdgeForm[{
            GrayLevel[0.5], 
            AbsoluteThickness[1.5], 
            Opacity[0.66]}], {}, {}], 
         RectangleBox[{4.6000000000000005`, 0.}, {5.4, -3601.4}, 
          "RoundingRadius" -> 0]},
        ImageSizeCache->{{604.9233660130734, 
         711.3250000000018}, {-17.809279140549847`, 145.38376256335408`}}],
       "DelayedMouseEffectStyle"]}}, {}, {}}, {}, {InsetBox[
     StyleBox[
      RotationBox["\<\"1\"\>",
       BoxRotation->0.],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {1., -4589.2}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox[
       RowBox[{"-", "4589.2`"}],
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], {1., -2294.6}, ImageScaled[{0.5, 0.5}]], 
    InsetBox[
     StyleBox[
      RotationBox["\<\"2\"\>",
       BoxRotation->0.],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {2., 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["4450.5`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], {2., 2225.25}, ImageScaled[{0.5, 0.5}]], 
    InsetBox[
     StyleBox[
      RotationBox["\<\"3\"\>",
       BoxRotation->0.],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {3.0000000000000004, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["1265.2`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], {3.0000000000000004, 632.6}, 
     ImageScaled[{0.5, 0.5}]], InsetBox[
     StyleBox[
      RotationBox["\<\"4\"\>",
       BoxRotation->0.],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {4., 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox["2474.9`",
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], {4., 1237.45}, ImageScaled[{0.5, 0.5}]], 
    InsetBox[
     StyleBox[
      RotationBox["\<\"5\"\>",
       BoxRotation->0.],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], Offset[{0, -4}, {5., -3601.4}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox[
      RotationBox[
       RowBox[{"-", "3601.4`"}],
       BoxRotation->1.5707963267948966`],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontColor->GrayLevel[0]], {5., -1800.7}, 
     ImageScaled[{0.5, 0.5}]]}, {}, {}, 
   StyleBox[
    StyleBox[{
      {GrayLevel[0], Thickness[Tiny], 
       LineBox[{{0.5040000000000001, 0.}, {5.497920000000001, 0.}}], 
       StyleBox[
        {GrayLevel[0], Thickness[Tiny], 
         InsetBox["\<\"Linearity levels\"\>", Offset[{10., 0.}, {5.4, 0.}], {-1, 0},
           Automatic, {1, 0}]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {GrayLevel[0], Thickness[Tiny], 
         LineBox[{{0.6000000000000001, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.6000000000000001, 0.}]}],
          LineBox[{{5.4, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {5.4, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}}}, 
        StyleBox[{}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"Linearity levels\"", TraditionalForm], 
    FormBox[
     RowBox[{"Placed", "[", 
       RowBox[{"Below", ",", 
         RowBox[{
           RotationBox["#1", BoxRotation -> 0.], "&"}]}], "]"}], 
     TraditionalForm]},
  AxesOrigin->{0.5040000000000001, 0.},
  AxesStyle->GrayLevel[0],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{False, True, False, False},
  FrameLabel->{{
     FormBox["\"Residuals\"", TraditionalForm], None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      3.0000000000000004`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}}, {{1., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {
      3.0000000000000004`, 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        TemplateBox[{0}, "Spacer1"], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{623.0769230769246, Automatic},
  LabelStyle->GrayLevel[0],
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{None, None}, {None, None}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{{3.834114946124585*^9, 3.8341149804697723`*^9}, 
   3.8341459237571316`*^9, {3.8341459607350874`*^9, 3.8341461032428155`*^9}, {
   3.834146136048086*^9, 3.8341463443957534`*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"579908ed-5e52-4184-b1db-47f2c6578829"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image3.png\>\"", ",", "%143", ",", "\"\<PNG\>\""}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[144]:=",ExpressionUUID->"49bc7f05-5eba-42f2-8485-700e4f281bb4"],

Cell[BoxData["\<\"C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image3.png\"\>"], "Output",
 CellChangeTimes->{3.834146362602185*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"63ea536f-ba4a-491a-b58e-ff9724632322"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image3.png\>\"", ",", "%187", ",", "\"\<PNG\>\""}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[188]:=",ExpressionUUID->"83124ea0-5a43-4910-81ef-1be4a8a00df2"],

Cell[BoxData["\<\"C:\\\\Users\\\\markp\\\\Desktop\\\\Glenn \
Paper\\\\Paper\\\\Image3.png\"\>"], "Output",
 CellChangeTimes->{3.834115004423861*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"709033e2-51f3-493c-9d9d-a7ac04f8a153"]
}, Open  ]]
},
WindowSize->{1280, 941},
WindowMargins->{{Automatic, -1288}, {Automatic, -8}},
Magnification:>1.3 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2508, 62, 178, "Input",ExpressionUUID->"53dbaf4d-07c8-4e4a-a682-8e75fc85f457"],
Cell[3091, 86, 856, 13, 43, "Output",ExpressionUUID->"0ddba18b-dacb-428f-8ddf-4b8fd2350cf3"],
Cell[3950, 101, 1127, 23, 43, "Output",ExpressionUUID->"56a15c96-6afb-4ad2-8064-a23f89813e55"],
Cell[5080, 126, 5564, 114, 344, "Output",ExpressionUUID->"252d68d6-786b-47a3-8c50-e25226a8aad6"]
}, Open  ]],
Cell[10659, 243, 203, 4, 37, "Input",ExpressionUUID->"1760058c-5cab-4cdf-8f04-b092af44098b"],
Cell[CellGroupData[{
Cell[10887, 251, 2622, 65, 388, "Input",ExpressionUUID->"b3811708-f259-45e6-bf9f-6538c53b40a5"],
Cell[13512, 318, 9907, 263, 454, "Output",ExpressionUUID->"579908ed-5e52-4184-b1db-47f2c6578829"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23456, 586, 293, 8, 37, "Input",ExpressionUUID->"49bc7f05-5eba-42f2-8485-700e4f281bb4"],
Cell[23752, 596, 231, 4, 43, "Output",ExpressionUUID->"63ea536f-ba4a-491a-b58e-ff9724632322"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24020, 605, 293, 8, 37, "Input",ExpressionUUID->"83124ea0-5a43-4910-81ef-1be4a8a00df2"],
Cell[24316, 615, 231, 4, 43, "Output",ExpressionUUID->"709033e2-51f3-493c-9d9d-a7ac04f8a153"]
}, Open  ]]
}
]
*)


